Modelling publication bias and p-hacking

Publication bias and p-hacking are two well-known phenomena that strongly affect the scientific literature and cause severe problems in meta-analyses. Due to these phenomena, the assumptions of meta-analyses are seriously violated and the results of the studies cannot be trusted. While publication bias is almost perfectly captured by the weighting function selection model, p-hacking is much harder to model and no definitive solution has been found yet. In this paper we propose to model both publication bias and p-hacking with selection models. We derive some properties for these models, and we compare them formally and through simulations. Finally, two real data examples are used to show how the models work in practice.

==> R/examples.R <==
### ============================================================================
### This files estimates the two examples in the paper and saves the estimated 
### models in the data folder.
### ============================================================================

library("publipha")
n_chains = 8
alpha = c(0, 0.025, 0.05, 1)

### ============================================================================
### Anderson example.
### ============================================================================

seed = 313
## Define data sets.
anderson = dplyr::filter(dat.anderson2010, outcome == "AggBeh", 
                         experimental == TRUE, yi < 1)
anderson_best = dplyr::filter(anderson, best == TRUE)
anderson_worst = dplyr::filter(anderson, best == FALSE)

## Run the models.
set.seed(seed)
ma_anderson_all = allma(yi = yi, 
                        vi = vi, 
                        data = anderson, 
                        alpha = alpha, 
                        chains = n_chains,
                        control = list(adapt_delta = 0.9999))

set.seed(seed)
ma_anderson_best = allma(yi = yi, 
                         vi = vi, 
                         data = anderson_best, 
                         alpha = alpha, 
                         chains = n_chains,
                         control = list(adapt_delta = 0.9999))

set.seed(seed)
ma_anderson_worst = allma(yi = yi, 
                          vi = vi, 
                          data = anderson_worst, 
                          alpha = alpha, 
                          chains = n_chains,
                          control = list(adapt_delta = 0.9999))

## Make the loos.
loo_anderson_all = lapply(ma_anderson_all,loo)
loo_anderson_all_means = lapply(loo_anderson_all, 
                                function(x) x$estimates[3, 1])[c(3, 1, 2)]
loo_anderson_all_sds = lapply(loo_anderson_all, 
                              function(x) x$estimates[3, 2])[c(3, 1, 2)]

loo_anderson_best = lapply(ma_anderson_best,loo)
loo_anderson_best_means = sapply(loo_anderson_best, 
                                  function(x) x$estimates[3, 1])[c(3, 1, 2)]
loo_anderson_best_sds = sapply(loo_anderson_best, 
                                function(x) x$estimates[3, 2])[c(3, 1, 2)]

loo_anderson_worst = lapply(ma_anderson_worst,loo)
loo_anderson_worst_means = sapply(loo_anderson_worst, 
                                  function(x) x$estimates[3, 1])[c(3, 1, 2)]
loo_anderson_worst_sds = sapply(loo_anderson_worst, 
                                function(x) x$estimates[3, 2])[c(3, 1, 2)]

### ============================================================================
### Cuddy example.
### ============================================================================

seed = 313

## Run the models.
set.seed(seed)
ma_cuddy2018 = allma(yi = yi, 
                     vi = vi, 
                     data = dat.cuddy2018, 
                     alpha = alpha, 
                     chains = n_chains,
                     control = list(adapt_delta = 0.9999))

set.seed(seed)
ma_cuddy2018_no = allma(yi = yi, 
                        vi = vi, 
                        data = dplyr::filter(dat.cuddy2018, yi < 1.5), 
                        alpha = alpha,
                        chains = n_chains,
                        control = list(adapt_delta = 0.9999))

## Make the loos.
loo_cuddy = lapply(ma_cuddy2018,loo)
loo_cuddy_means = lapply(loo_cuddy, function(x) x$estimates[3, 1])[c(3, 1, 2)]
loo_cuddy_sds = lapply(loo_cuddy, function(x) x$estimates[3, 2])[c(3, 1, 2)]

loo_no = lapply(ma_cuddy2018_no,loo)
loo_no_means = lapply(loo_no, function(x) x$estimates[3, 1])[c(3, 1, 2)]
loo_no_sds = lapply(loo_no, function(x) x$estimates[3, 2])[c(3, 1, 2)]


==> R/functions.R <==
#' Generate sigmas uniformly
#' 
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @return n sigmas sampled uniformly with replacement.

sigma_generator = function(n, lower = 20, upper = 80) {
  1/sqrt(sample(x = lower:upper, size = n, replace = TRUE))
}

#' Simulate meta-analysis from the publication bias model.
#' 
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @param theta0 Effect size mean theta0
#' @param tau Standard deviation of effect size distribution
#' @param alpha Vector of cuttoffs
#' @param eta Vector of selection probabilities.
#' @return list of yi and vi.

simulate_pb = function(n, lower, upper, theta0, tau, alpha, eta) {
  
  sigma = sigma_generator(n, lower, upper)
  
  yi = publipha::rmpsnorm(n = n, 
                          theta0 = theta0, 
                          sigma = sigma,
                          tau = tau,
                          alpha = alpha, 
                          eta = eta)
      
  list(yi = yi, vi = sigma^2)
  
}

#' Simulate meta-analysis from the p-hacking model.
#' 
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @param theta0 Effect size mean theta0
#' @param tau Standard deviation of effect size distribution
#' @param alpha Vector of cuttoffs
#' @param eta p-hacking probabilties.
#' @return list of yi and vi.

simulate_ph = function(n, lower, upper, theta0, tau, alpha, eta) {
  
  sigma = sigma_generator(n, lower, upper)
  
  theta = rnorm(n, theta0, tau)
  
  yi = publipha::rphnorm(n = n, 
                         theta = theta, 
                         sigma = sigma,
                         alpha = alpha, 
                         eta = eta)
  
  list(yi = yi, vi = sigma^2)
  
}


#' Simulate meta-analysis from the classical model.
#' 
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @param theta0 Effect size mean theta0
#' @param tau Standard deviation of effect size distribution
#' @return list of yi and vi.

simulate_classical = function(n, lower, upper, theta0, tau) {
  
  sigma = sigma_generator(n, lower, upper)
  
  yi = rnorm(n = n, mean = theta0, sd = sqrt(sigma^2 + tau^2))
  
  list(yi = yi, vi = sigma^2)
  
}


#' Simulate one meta-analysis and estimate p-hacking and publication bias models.
#' 
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @param theta0 Effect size mean theta0
#' @param tau Standard deviation of effect size distribution
#' @param alpha Vector of cuttoffs
#' @param eta p-hacking probabilties.
#' @param type Type of data to simulate. "ph", "pb" or "classical".
#' @param ... Passed to publipha::ma.
#' @return list of yi and vi.

estimate = function(n, lower, upper, theta0, tau, 
                    alpha = NULL, eta = NULL, type = "pb", ...) {
  if(type == "pb") {
    data = simulate_pb(n, lower, upper, theta0, tau, alpha, eta) 
  } else if (type == "ph") {
    data = simulate_ph(n, lower, upper, theta0, tau, alpha, eta) 
  } else {
    data = simulate_classical(n, lower, upper, theta0, tau) 
  }
  
  model_ph = publipha::phma(yi, vi, data = data, ...)
  model_pb = publipha::psma(yi, vi, data = data, ...)
  model_cl = publipha::cma(yi, vi, data = data, ...)
  
  c(ph_theta0_mean = publipha::extract_theta0(model_ph),
    ph_tau_mean = publipha::extract_tau(model_ph),
    pb_theta0_mean = publipha::extract_theta0(model_pb),
    pb_tau_mean = publipha::extract_tau(model_pb),
    cl_theta0_mean = publipha::extract_theta0(model_cl),
    cl_tau_mean = publipha::extract_tau(model_cl))

}

#' Simulate one meta-analysis and estimate p-hacking and publication bias models.
#' 
#' @param N Number of simulations.
#' @param n Number of sigmas to generate.
#' @param lower Lower limit.
#' @param upper Upper limit.
#' @param theta0 Effect size mean theta0
#' @param tau Standard deviation of effect size distribution
#' @param alpha Vector of cuttoffs
#' @param eta p-hacking probabilties.
#' @param type Type of data to simulate. "ph", "pb" or "classical".
#' @param ... Passed to publipha::ma.
#' @return list of yi and vi.


estimates = function(N, n, lower, upper, theta0, tau, 
                    alpha = NULL, eta = NULL, type = "pb", ...) {
  
  values = replicate(N, estimate(n = n, 
                                 lower = lower, 
                                 upper = upper, 
                                 theta0 = theta0, 
                                 tau = tau, 
                                 alpha = alpha, 
                                 eta = eta,
                                 type = type,
                                 chains = 1))
  
  cbind(mean = rowMeans(values),
        sd = apply(values, 1, sd))
  
}


==> R/plot.R <==
# This function is used to avoid cluttering the environment when plotting.
.H = function(expr) rlang::new_function(alist(), substitute(expr))()

### ============================================================================
### Anderson example
### ============================================================================

.H({
jpeg("plots/anderson2010.jpg", 
     width = 8, height = 8, units = 'in', res = 300,
     quality = 100)

par(mar = par("mar") + c(0, 0, 0, 1))
z = seq(0, 1000, by = 0.1)
par(las = 1)
plot(x = 1/anderson$vi, 
     y = anderson$yi,
     log = "x",
     xlab = "Precision, log scale", ylab = "Estimated effect size",
     pch = anderson$best*19)
lines(x = z,
      y = 1.96*sqrt(1/z), lty = 3)
lines(x = z,
      y = 1.64*sqrt(1/z), lty = 2)


abline(h = publipha::extract_theta0(ma_anderson_best$cma), lwd = 1, col = "grey")
abline(h = publipha::extract_theta0(ma_anderson_worst$cma), lwd = 1, col = "grey")
ticks = c(publipha::extract_theta0(ma_anderson_best$cma),
          publipha::extract_theta0(ma_anderson_worst$cma))
axis(side = 4, at = ticks, labels = round(ticks, 2))
dev.off()  
})

# Posterior for theta

.H({
jpeg("plots/anderson_posterior.jpg", 
     width = 8, height = 8, units = 'in', res = 300,
     quality = 100)

plot(density(extract_theta0(ma_anderson_all$cma, identity), adjust = 3),
     ylim = c(0, 16), xlim = c(-0.1, .5), lwd = 2, xlab = expression(theta[0]),
     main = NA)
lines(density((extract_theta0(ma_anderson_all$psma, identity)), adjust = 3),
      lty = 3, lwd = 2)
lines(density((extract_theta0(ma_anderson_all$phma, identity)), adjust = 3), 
      lty = 2, lwd = 2)
dev.off()  
})

# Comparison of posteriors.

.H({
jpeg("plots/anderson_posterior_1.jpg", 
     width = 8, height = 8, units = 'in', res = 300,
     quality = 100)

plot(density(extract_theta0(ma_anderson_all$psma, identity), adjust = 3),
     ylim = c(0, 15), xlim = c(-0.5, .5), lwd = 2, main = NA,
     xlab = expression(theta[0]))
lines(density((extract_theta0(ma_anderson_best$psma, identity)), adjust = 3),
      lty = 3, lwd = 2)
lines(density((extract_theta0(ma_anderson_worst$psma, identity)), adjust = 3), 
      lty = 2, lwd = 2)

dev.off()  
})

.H({
jpeg("plots/anderson_posterior_2.jpg", 
     width = 8, height = 8, units = 'in', res = 300,
     quality = 100)

plot(density(extract_theta0(ma_anderson_all$cma, identity), adjust = 3),
     ylim = c(0, 15), xlim = c(-0.1, .5), lwd = 2, main = NA,
     xlab = expression(theta[0]))
lines(density((extract_theta0(ma_anderson_best$cma, identity)), adjust = 3),
      lty = 3, lwd = 2)
lines(density((extract_theta0(ma_anderson_worst$cma, identity)), adjust = 3), 
      lty = 2, lwd = 2)

dev.off()  
})

### ============================================================================
### Cuddy example.
### ============================================================================

.H({
   jpeg("plots/cuddy2018.jpg", 
        width = 8, height = 8, units = 'in', res = 300,
        quality = 100)
   par(mar = par("mar") + c(0, 0, 0, 1))
   z = seq(0, 1000, by = 0.1)
   par(las = 1)
   plot(x = 1/dat.cuddy2018$vi, 
        y = dat.cuddy2018$yi,
        pch = 19, log = "x", 
        ylim = c(-0.1, 1.7),
        xlab = "Precision, log scale", 
        ylab = "Estimated effect size")
   lines(x = z, y = 1.96*sqrt(1/z), lty = 3)
   lines(x = z, y = 1.64*sqrt(1/z), lty = 2)
   abline(h = publipha::extract_theta0(ma_cuddy2018$cma), lwd = 1, col = "grey")
   abline(h = publipha::extract_theta0(ma_cuddy2018$psma), lwd = 1, col = "grey")
   abline(h = publipha::extract_theta0(ma_cuddy2018$phma), lwd = 1, col = "grey")
   
   ticks = c(publipha::extract_theta0(ma_cuddy2018$cma),
             publipha::extract_theta0(ma_cuddy2018$psma),
             publipha::extract_theta0(ma_cuddy2018$phma))
   
   axis(side = 4, at = ticks, labels = round(ticks, 2))
   
   dev.off()  
})


# Posterior for theta

.H({
jpeg("plots/cuddy2018_posterior.jpg", 
     width = 8, height = 8, units = 'in', res = 300,
     quality = 100)
index = 4
plot(density(extract_theta(ma_cuddy2018$cma, identity, i = index), adjust = 2), 
     xlim = c(-0.7, 1.3),
     main = NA, sub = NA, xlab = "Effect Size", "Density",
     lwd = 2,
     lty = 1)
lines(density(extract_theta(ma_cuddy2018$phma, identity, i = index), adjust = 2),
      lwd = 2,
      lty = 2)
lines(density(extract_theta(ma_cuddy2018$psma, identity, i = index), adjust = 2),
      lwd = 2, 
      lty = 3)
axis(side = 1, 
     at = dat.cuddy2018$yi[index], 
     label = round(dat.cuddy2018$yi[index], 2))
abline(v = dat.cuddy2018$yi[index], col = "grey")
dev.off()  
})


==> R/simulate.R <==
source("functions.R")

# These parameters are common to all simulations.

parameters = expand.grid(n = c(5, 30, 100),
                         theta0s = c(0, 0.2, 0.8),
                         taus = c(0.1, 0.5))

lower = 20
upper = 80
alpha = c(0, 0.025, 0.05, 1)
eta_ph = c(0.6, 0.3, 0.1)
eta_ps = c(1, 0.7, 0.1)

N = 100

### ============================================================================
### Actual simulation
### ============================================================================

FUN = function(parameter, type) {
  n = parameter[1]
  theta0 = parameter[2]
  tau = parameter[3]
  
  if(type == "pb") {
    eta = eta_ps
  } else {
    eta = eta_ph
  }
  
  estimates(N = N, n = n, lower = lower, upper = upper, theta0 = theta0, 
            tau = tau, alpha = alpha, eta = eta, type = type,
            chains = 1)
}

set.seed(313)
results_ph = apply(X = parameters, MARGIN = 1, FUN = FUN, type = "ph")
results_pb = apply(X = parameters, MARGIN = 1, FUN = FUN, type = "pb")
results_cl = apply(X = parameters, MARGIN = 1, FUN = FUN, type = "cl")
saveRDS(results_ph, "../data/results_ph.Rds")
saveRDS(results_ps, "../data/results_ps.Rds")
saveRDS(results_cl, "../data/results_cl.Rds")


==> R/tables.R <==
### ============================================================================
### This files takes the data from data folder on the anderson and cuddy 
### examples and makes tables from them. These tables are tables 4 and 5 in 
### the paper.
### ============================================================================

#' Make pretty strings.
#' @param x Numeric matrix.
#' @param digits Digits to prettify with.

pretty = function(x, digits = 2, nsmall = 2) {
  y = sapply(x, function(x) format(signif(round(x, digits = digits), digits),
                                   nsmall = nsmall))
  dim(y) = dim(x)
  y
}

#' Make parentheses for means and sds. 
#' 
#' 
#' @param means Vector of means.
#' @param sds Vector of standard deviations.
#' @value A vector of "mean (sd)".
#' @source https://stat.ethz.ch/pipermail/r-help/2011-July/284323.html

msd = function(means, sds) {
  stopifnot(dim(means) == dim(sds))
  y = paste(means, " (", sds, ")", sep = "") 
  dim(y) = dim(means)
  y
} 

#' Get means and sds from a list of ma objects.
#' @param ma A list of ma objects.
#' @return A matrix of means or sds.
get_means = function(ma) {
  
  theta0_ma_mean = c(publipha::extract_theta0(ma$cma),
                     publipha::extract_theta0(ma$phma),
                     publipha::extract_theta0(ma$psma))
  
  tau_ma_mean = c(publipha::extract_tau(ma$cma),
                  publipha::extract_tau(ma$phma),
                  publipha::extract_tau(ma$psma))
  
  eta_ma_mean = rbind(c(NaN, NaN),
                     publipha::extract_eta(ma$phma)[1:2],
                     publipha::extract_eta(ma$psma)[2:3])
  
  cbind(theta0_ma_mean, tau_ma_mean, eta_ma_mean)
  
}

get_sds = function(ma) {
  
  theta0_ma_sd = c(publipha::extract_theta0(ma$cma, sd),
                     publipha::extract_theta0(ma$phma, sd),
                     publipha::extract_theta0(ma$psma, sd))
  
  tau_ma_sd = c(publipha::extract_tau(ma$cma, sd),
                  publipha::extract_tau(ma$phma, sd),
                  publipha::extract_tau(ma$psma, sd))
  
  eta_ma_sd = rbind(c(NaN, NaN),
                      publipha::extract_eta(ma$phma, sd)[1:2],
                      publipha::extract_eta(ma$psma, sd)[2:3])
  
  cbind(theta0_ma_sd, tau_ma_sd, eta_ma_sd)
  
}


tables_anderson = list(
msd(cbind(pretty(loo_anderson_all_means, nsmall = 0), 
          pretty(get_means(ma_anderson_all))), 
    cbind(pretty(loo_anderson_all_sds, nsmall = 0), 
          pretty(get_sds(ma_anderson_all)))),

msd(cbind(pretty(loo_anderson_best_means, nsmall = 0), 
          pretty(get_means(ma_anderson_best))), 
    cbind(pretty(loo_anderson_best_sds, nsmall = 0), 
          pretty(get_sds(ma_anderson_best)))),

msd(cbind(pretty(loo_anderson_worst_means, nsmall = 0), 
          pretty(get_means(ma_anderson_worst))), 
    cbind(pretty(loo_anderson_worst_sds, nsmall = 0), 
          pretty(get_sds(ma_anderson_worst)))))




tables_cuddy = list(msd(cbind(pretty(loo_cuddy_means, nsmall = 0), 
          pretty(get_means(ma_cuddy2018))), 
    cbind(pretty(loo_cuddy_sds, nsmall = 0), 
          pretty(get_sds(ma_cuddy2018)))),

msd(cbind(pretty(loo_no_means, nsmall = 0), 
          pretty(get_means(ma_cuddy2018_no))), 
    cbind(pretty(loo_no_sds, nsmall = 0), 
          pretty(get_sds(ma_cuddy2018_no)))))

add_names = function(tab) {
  rownames(tab) = c("uncorrected", 
                    "\\emph{p}-hacking", 
                    "publication bias")
  
  colnames(tab) = c("LOOIC",
                    "\\multicolumn{1}{c}{$\\theta_{0}$}",
                    "\\multicolumn{1}{c}{$\\tau$}",
                    "\\multicolumn{1}{c}{$\\pi_{1}/\\rho_{1}$}",
                    "\\multicolumn{1}{c}{$\\pi_{2}/\\rho_{2}$}")
  tab
}

one_table = function(tab) {
  tab = xtable::xtable(add_names(tab))
  xtable::align(tab) = c("l", rep("r", 5))
  tab = print(tab, sanitize.rownames.function = identity,
              sanitize.colnames.function = identity,
              hline.after = c(0, 3), print.results = FALSE)
  tab = readLines(textConnection(tab))[6:11]
  tab = gsub("(NaN)", "", tab, fixed = TRUE)
  gsub("NaN", "", tab, fixed = TRUE)
}


### ============================================================================
### Now we make the numbers into tables.
### ============================================================================

anderson_table = 
  c("%% This document is generated by R: DO NOT EDIT BY HAND!",
    "\\begin{table}",
    "\\noindent",
    "\\caption{\\label{tab:Anderson2010}Violent video games example: Posterior means for LOOICs and parameters (mean effect $\\theta$, standard deviation $\\tau$, probabilities of \\emph{p}-hacking $\\pi$/probabilities of being published $\\rho$) of the \\emph{p}-hacking, publication bias, and classical meta-analysis (uncorrected) model estimated on the aggressive behavior data from \\citet{anderson2010violent}. Posterior standard deviations are reported between brackets.}",
    "\\begin{center}%",
    "\\begin{tabular}{lcccccccccc}",
    "\\multicolumn{11}{c}{\\bf All Experiments} \\tabularnewline",
    one_table(tables_anderson[[1]]),
    "\\tabularnewline",
    "\\multicolumn{11}{c}{\\bf Only Best Practice Experiments} \\tabularnewline",
    one_table(tables_anderson[[2]]),
    "\\tabularnewline",
    "\\multicolumn{11}{c}{\\bf Without Best Practice Experiments} \\tabularnewline",
    one_table(tables_anderson[[3]]),
    "\\end{tabular}",
    "\\end{center}",
    "\\end{table}")

writeLines(anderson_table, "tables/anderson2010.tex")

cuddy_table = 
  c("%% This document is generated by R: DO NOT EDIT BY HAND!",
    "\\begin{table}",
    "\\caption{\\label{tab:cuddy2018} Power posing example: Posterior means for LOOICs and parameters (mean effect $\\theta$, standard deviation $\\tau$, probabilities of \\emph{p}-hacking $\\pi$/probabilities of being published $\\rho$) of the \\emph{p}-hacking, publication bias, and classical meta-analysis (uncorrected) model estimated on the data by \\citet{cuddy2018p}. The results in the top table are obtained with all studies, those in the bottom without the outlier $x_{12}$. Posterior standard deviations are reported between brackets.}",
    "\\noindent",
    "\\begin{center}%",
    "\\begin{tabular}{lrrrrrrrrr}",
    "\\multicolumn{10}{c}{\\bf All studies}\\\\",
    one_table(tables_cuddy[[1]]),
    "\\tabularnewline",
    "\\multicolumn{10}{c}{\\bf Without outlier}\\\\",
    one_table(tables_cuddy[[2]]),
    "\\end{tabular}",
    "\\end{center}",
    "\\end{table}")

writeLines(cuddy_table, "tables/cuddy2018.tex")

